Learning-based Position and Stiffness Feedforward Control of Antagonistic Soft Pneumatic Actuators using Gaussian Processes

Variable stiffness actuator (VSA) designs are manifold. Conventional model-based control of these nonlinear systems is associated with high effort and design-dependent assumptions. In contrast, machine learning offers a promising alternative as models are trained on real measured data and nonlinearities are inherently taken into account. Our work presents a universal, learning-based approach for position and stiffness control of soft actuators. After introducing a soft pneumatic VSA, the model is learned with input-output data. For this purpose, a test bench was set up which enables automated measurement of the variable joint stiffness. During control, Gaussian processes are used to predict pressures for achieving desired position and stiffness. The feedforward error is on average 11.5% of the total pressure range and is compensated by feedback control. Experiments with the soft actuator show that the learning-based approach allows continuous adjustment of position and stiffness without model knowledge.

==> images/Plot_Soll_Traj.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Plotten von Soll und Ist Trajektorie d Servomotors
% Plotten der linearen Regression zur Steifigkeitsbestimmung
% Sarah Kleinjohann, Betreuer Tim-Lukas Habich
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

clear all
close all 
clc

load('Plot_Soll_Traj');

wp = 5; %select working point between 1 and 438
% wp = 255;
sample_t = 1e-2;

imesblau   = [0 80 155 ]/255; 
imesorange = [231 123 41 ]/255; 
imesgruen  = [200 211 23 ]/255;


%% plot soll und ist trajektorie servo

f = figure(1);
clf(f);
hold on; 
grid on;

set(f,'DefaultAxesTickLabelInterpreter', 'latex');
set(f,'DefaultLegendInterpreter', 'latex');
set(f,'defaultTextInterpreter','latex');
set(f,'DefaultLineLineWidth',2);
set(f,'defaultAxesFontSize',14);
set(gcf,'PaperPositionMode','auto');

% genau Laenge einer Soll Trajektorie aussuchen
start = Change_soll(wp*2-1)-1520;
l = 3520;
stop = start + l;
time = 1/100*(1:3521);

plot(time, ExpDat.q_soll_grad(start:stop));
plot(time, ExpDat.q_ist_grad(start:stop));
xlim([0 36]);
ylim([-1.1 1.1]);
xlabel(['t in s']);
ylabel(["$q_m$ in deg"]);
legend('$q_{d,m}$','$q_m$'); 

% saveas(gcf,'trajectory.pdf');
% saveas(gcf,'trajectory.fig');

%% plot zwei einzelne Steigungsplots

i = wp*2-1;
winsize=1/sample_t;
winsize2 = 4*winsize;

%find first and last value between -0.45 and 0.45 degree
q_ist = ExpDat.q_ist_grad(zc(i)-4*winsize:zc(i)+4*winsize);
tau_ist = ExpDat.tau_ist_Nm(zc(i)-4*winsize:zc(i)+4*winsize);
start_q = find(q_ist>-0.45,1);
end_q = find(q_ist>0.45,1);

x = ExpDat.q_ist_grad(zc(i)-winsize:zc(i)+winsize);
y = ExpDat.tau_ist_Nm(zc(i)-winsize:zc(i)+winsize);
X = [ones(length(x),1) x];
x_dummie = (-0.45:(0.9/400):0.45)';
X_dummie = [ones(length(x_dummie),1) x_dummie];
Ycalc=X*B(i,:)';

f = figure(2);
clf(f);
hold on; 
grid on;
set(f,'DefaultAxesTickLabelInterpreter', 'latex');
set(f,'DefaultLegendInterpreter', 'latex');
set(f,'defaultTextInterpreter','latex');
set(f,'DefaultLineLineWidth',2);
set(f,'defaultAxesFontSize',14);
set(gcf,'PaperPositionMode','auto');

%data
plot(q_ist(start_q:end_q),tau_ist(start_q:end_q),'+', 'LineWidth', 1);
%linear regression
plot(x, Ycalc, 'LineWidth', 5);
%elongation of lin regression
plot(x_dummie, X_dummie*B(i,:)');
xlabel('$q_m$ in deg');
ylabel('$\tau$ in Nm');
xlim([-0.45 0.45]);
ylim([-0.1 0.1]);
legend('recorded data','linear regression', 'Location', 'southeast');

% saveas(gcf,'slope_pos.pdf');
% saveas(gcf,'slope_pos.fig');

%% second slope
j = wp*2;
winsize=1/sample_t;
winsize2 = 4*winsize;

%find first and last value between -0.45 and 0.45 degree
q_ist_2 = ExpDat.q_ist_grad(zc(j)-4*winsize:zc(j)+4*winsize);
tau_ist_2 = ExpDat.tau_ist_Nm(zc(j)-4*winsize:zc(j)+4*winsize);
start_q_2 = find(q_ist_2<0.45,1);
end_q_2 = find(q_ist_2<-0.45,1);

x_2 = ExpDat.q_ist_grad(zc(j)-winsize:zc(j)+winsize);
y = ExpDat.tau_ist_Nm(zc(j)-winsize:zc(j)+winsize);
X_2 = [ones(length(x_2),1) x_2];
x_dummie = (-0.45:(0.9/400):0.45)';
X_dummie = [ones(length(x_dummie),1) x_dummie];
Ycalc_2=X_2*B(j,:)';

f = figure(3);
clf(f);
hold on; 
grid on;
set(f,'DefaultAxesTickLabelInterpreter', 'latex');
set(f,'DefaultLegendInterpreter', 'latex');
set(f,'defaultTextInterpreter','latex');
set(f,'DefaultLineLineWidth',2);
set(f,'defaultAxesFontSize',14);
set(gcf,'PaperPositionMode','auto');

%data
plot(q_ist_2(start_q_2:end_q_2),tau_ist_2(start_q_2:end_q_2),'+', 'LineWidth', 1);
%linear regression
plot(x_2, Ycalc_2, 'LineWidth', 5);
%elongation of lin regression
plot(x_dummie, X_dummie*B(j,:)');
xlabel('$q_m$ in deg');
ylabel('$\tau$ in Nm');
xlim([-0.45 0.45]);
%ylim([-0.1 0.1]);
legend('recorded data','linear regression',  'Location', 'southeast');

% saveas(gcf,'slope_neg.pdf');
% saveas(gcf,'slope_neg.fig');

%%
close all;
f =figure(4);
f.Position(3:4)=[550,300];
clf(f);
hold on; 
grid on;
imesblau   = [0 80 155 ]/255; 
imesorange = [231 123 41 ]/255; 
imesgruen  = [200 211 23 ]/255;
imes_cm=[linspace(1,0,100)'*imesblau+linspace(0,1,100)'*imesorange; ...
        linspace(1,0,100)'*imesorange+linspace(0,1,100)'*imesgruen];
set(groot,'defaultAxesTickLabelInterpreter','latex');  
set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');
set(groot,'DefaultLineLineWidth',2);
set(groot,'defaultAxesFontSize',12)
set(gcf,'PaperPositionMode','auto');

t=tiledlayout(2,2);
t.TileSpacing = 'compact';

%top plot
nexttile([1,2]);
hold on;
grid on;
plot(time, ExpDat.q_ist_grad(start:stop),'Color',imesblau);
plot(time, ExpDat.q_soll_grad(start:stop),'Color',imesorange);
plot(18.44,0,'o','MarkerSize',10,'Color',imesgruen);
plot(28.87,0,'square','MarkerSize',10,'Color',imesgruen);
xlim([0 36]);
ylim([-1.1 1.1]);
xlabel(['Time in s']);
ylabel(["$\tilde{q}_\mathrm{m}$ in deg"]);
leg1=legend('meas.','des.','Position',[0.7613    0.8131    0.1461    0.1110]); 
%title('trajectory of servo motor');

% bottom plots
t2=nexttile;
plot(q_ist(start_q:end_q),tau_ist(start_q:end_q),'+', 'LineWidth', 1,'Color',imesblau);
grid on;
hold on;
%linear regression
plot(x, Ycalc,'Color',imesorange);
%elongation of lin regression
%plot(x_dummie, X_dummie*B(i,:)','Color',imesorange);
xlabel('$\tilde{q}_\mathrm{m}$ in deg');
ylabel('$\tau$ in Nm');
xlim([-0.45 0.45]);
ylim([-0.12 0.1]);
legend('meas.','reg.', 'Location', 'southeast');
%title('First zero crossing');

nexttile;
hold on;
%data
plot(q_ist_2(start_q_2:end_q_2),tau_ist_2(start_q_2:end_q_2),'+', 'LineWidth', 1,'Color',imesblau);
grid on;
%linear regression
plot(x_2, Ycalc_2,'Color',imesorange);
%elongation of lin regression
%plot(x_dummie, X_dummie*B(j,:)','Color',imesorange);
xlabel('$\tilde{q}_\mathrm{m}$ in deg');
ylabel('$\tau$ in Nm');
xlim([-0.45 0.45]);
ylim([-0.12 0.1]);
leg3=legend('meas.','reg.', 'Position',[0.8035    0.1942    0.1461    0.1110]);
%title('Second zero crossing');
annotation('textarrow',[0.518,0.303],[0.758,0.46],'HeadStyle',"plain",'Color',imesgruen);
annotation('textarrow',[0.7518,0.738],[0.758,0.46],'HeadStyle',"plain",'Color',imesgruen);
text(-1.52,0.39,"(a)");
text(-1.52,0.06,"(b)");
text(-.34,0.06,"(c)");
movegui(gcf,[1782.6    421.]);
exportgraphics(gcf,'C:\Users\root\Seafile\Eigene Veröffentlichungen\robosoft2023_variablestiffness\images\record_trainingdata.pdf','ContentType','vector')
















